Sinkhorn algorithm for quantum permutation groups

We introduce a Sinkhorn-type algorithm for producing quantum permutation matrices encoding symmetries of graphs. Our algorithm generates square matrices whose entries are orthogonal projections onto one-dimensional subspaces satisfying a set of linear relations. We use it for experiments on the representation theory of the quantum permutation group and quantum subgroups of it. We apply it to the question whether a given finite graph (without multiple edges) has quantum symmetries in the sense of Banica. In order to do so, we run our Sinkhorn algorithm and check whether or not the resulting projections commute. We discuss the produced data and some questions for future research arising from it.

==> anc/GenerateMagicUnitary.m <==
%%  GenerateMagicUnitary Generates a random magic unitary matrix
%
%   GenerateMagicUnitary(n, eps, Nmax) returns x a nxnxn tensor which is 
%   eps away from having the property that for all i, {x_{ij}}_j is a onb and 
%   for all j, {x_{ij}}_i is an onb. If the alternating Sinkhorn normalization
%   procedure does not stop after Nmax steps, it returns -1 (failure)
%   The function returns x, the number of iterations, and the final error
function ret = GenerateMagicUnitary(n, eps, Nmax)

    % random initialization
    x = randn(n, n, n)+1j*randn(n, n, n);
    
    error = 1;
    iter = 0;
 
   
    while (error > eps) && (iter < Nmax)
    
        iter = iter + 1;
        
        % normalize rows  
        x = NormalizeRows(x);
      
        % normalize columns
        x = NormalizeCols(x);
        
        % compute error
        error = 0;
        
        % need to check rows only
        for i = 1:n
        
            Ri = zeros(n);
            
            for j = 1:n
                xij = squeeze(x(i,j,:));
                Ri = Ri + xij*xij';
            end   
            
            error = max(error, norm(Ri - eye(n), 'fro'));
        end
    end     
    
    ret = {x, iter, error};
end

==> anc/GenerateQAut.m <==
%%  GenerateQAut Generates a random magic unitary matrix which commutes with the adjacency matrix A of a graph Gamma, up to error eps
%   If the alternating Sinkhorn normalization
%   procedure does not stop after Nmax steps, it returns -1 (failure)
%   The function returns x, the number of iterations, and the final error
function ret = GenerateQAut(A, tau, eps, Nmax)

    % number of vertices
    n = size(A, 1);
    
    % random initialization
    x = randn(n, n, n)+1j*randn(n, n, n);
    
    % normalize columns once
    x = NormalizeCols(x);
        
    error = 1;
    iter = 0;
    
    while (error > eps) && (iter < Nmax)
        
        iter = iter + 1;
        
        % normalize rows
        x = NormalizeRowsSoft(x, A, tau);
        
        % normalize columns
        x = NormalizeColsSoft(x, A, tau);
        
        % compute error w.r.t.~magic property
        errMagic = 0;
        
        % need to check rows only
        for i = 1:n
            Ri = zeros(n);
            for j = 1:n
                xij = squeeze(x(i,j,:));
                Ri = Ri + xij*xij';
            end     
            errMagic = max(errMagic, norm(Ri-eye(n), 'fro'));  
        end
        
        % compute error w.r.t. symmetry
        errComm = 0;
        
        for i = 1:n
            for j = 1:n
                    % compute the (i,j) entry of the block-matrix XA - AX
                    Commij = zeros(n);
                    
                    % compute XA_ij
                    for k = 1:n
                        if A(k,j) == 1
                            xik = squeeze(x(i,k,:));
                            Commij = Commij + xik*xik';
                        end
                    end
                    
                    % subtract AX_ij
                    for k = 1:n
                        if A(i,k) == 1
                            xkj = squeeze(x(k,j,:));
                            Commij = Commij - xkj*xkj';
                        end
                    end
                    
                    errComm = max(errComm, norm(Commij, 'fro'));  
            end
        end
        
        % disp([iter, errMagic, errComm]);
        
        % total error
        error = max(errMagic, errComm);
    end
   
    ret = {x, iter, error};
end

==> anc/InterpolateProjections.m <==
function ret = InterpolateProjections(P, Q, t)
% finds the closest rank-r projection to (1-t)P + tQ, where
% both P,Q are rank-r projections

    n = size(P, 1);
    
    % rank of the projections 
    r = round(trace(P));

    % linear interpolation; A is not necessarily a projection
    A = (1-t)*P + t*Q;
    
    % spectral decomposition of A
    [U,D] = eig(A);
    
    % order eigenvalues decreasingly
    [~,ord] = sort(real(diag(D)),'descend');
    p = zeros(n);
    for i = 1:n
        p(i,ord(i)) = 1;
    end
    U = U * p';
    D = p * D * p';
    
    % make the top r ev 1, and the rest 0
    for i = 1:r
        D(i,i) = 1;
    end
    for i = (r+1):n
        D(i,i) = 0;
    end
    
    ret = U*D*U';
end

==> anc/IsCommuting.m <==
% takes as input a matrix X containing unit vectors and returns a 5-vector
% [m,i,j,k,l], where m measures the most "non-commutative" pair of elements
% in the matrix. Since we are dealing with rank-1 projections, x_ij and
% x_kl commute iff <x_ij , x_kl> is either 0 or 1. The outputs i,j,k,l
% correspond to the indices of the most "non-commutative" pair

function ret = IsCommuting(x)

    n = size(x,1);
    
    ret = [-1,0,0,0,0];
    
    for i=1:n
        for j=1:n
            xij = squeeze(x(i,j,:));
            for k=1:n
                for l=1:n
                    xkl = squeeze(x(k,l,:));
                    
                    sp = abs(xij'*xkl)^2;
                    sp = min(sp, 1-sp);
                    
                    if sp>ret(1)
                        ret(1) = sp;
                        ret(2:5) = [i,j,k,l];
                    end
                end
            end
        end
    end
end
                    

==> anc/NormalizeCols.m <==
% Function which normalizes the columns of a 3-tensor x to a onb basis
function ret = NormalizeCols(x)

    n = size(x,1);    
    ret = zeros(n,n,n);
    
    % for every column
    for j = 1:n
    
        % compute column sum
        Cj = zeros(n);
        for i = 1:n
            xij = squeeze(x(i,j,:));
            Cj = Cj + xij*xij';

        end

        % inverse square root of the column sum
        Cjsqinv = pinv(Cj)^(1/2);

        % update vectors
        for i = 1:n
            ret(i,j,:,:) = Cjsqinv*squeeze(x(i,j,:,:));
        end
        
    end
    
end

==> anc/NormalizeColsSoft.m <==
function ret = NormalizeColsSoft(x, A, tau)

    n = size(x,1);    
  
    ret = zeros(n,n,n);

    for j = 1:n
        
        % pick a random row
        i = randi(n);
        
        Ri = zeros(n);
        RiPerp = zeros(n);
        
        % compute row sums
        for k = 1:n
            xik = squeeze(x(i,k,:));
            
            if A(k,j) == 1
                Ri = Ri + xik*xik';
            else
                RiPerp = RiPerp + xik*xik';
            end
        end
        
        Cj = zeros(n);
        CjPerp = zeros(n);
        
        % compute column sums
        for k = 1:n
            xkj = squeeze(x(k,j,:));
            
            if A(i,k) == 1
                Cj = Cj + xkj*xkj';
            else
                CjPerp = CjPerp + xkj*xkj';
            end
        end        
                
        [hatCj, hatCjPerp] = NormalizeSum(Cj, CjPerp);
        
        RiTau = InterpolateProjections(hatCj, Ri, tau);
        F = OptimalTransformation(Cj, RiTau);
        
        RiPerpTau = InterpolateProjections(hatCjPerp, RiPerp, tau);
        FPerp = OptimalTransformation(CjPerp, RiPerpTau);
        
        % update elements
        for k = 1:n
            xkj = squeeze(x(k,j,:));
            
            if A(i,k) == 1
                ret(k,j,:) = F * xkj;
            else
                ret(k,j,:) = FPerp * xkj;
            end
        end        
    end
    
end

==> anc/NormalizeRows.m <==
% Function which normalizes the rows of a 3-tensor x to a onb basis
function ret = NormalizeRows(x)

    n = size(x,1);    
    ret = zeros(n,n,n);
    
    % for every row
    for i = 1:n
    
        % compute row sum
        Ri = zeros(n);
        for j = 1:n
            xij = squeeze(x(i,j,:));
            Ri = Ri + xij*xij';

        end

        % inverse square root of the row sum
        Risqinv = pinv(Ri)^(1/2);

        % update vectors
        for j = 1:n
            ret(i,j,:,:) = Risqinv*squeeze(x(i,j,:,:));
        end
        
    end
    
end

==> anc/NormalizeRowsSoft.m <==
function ret = NormalizeRowsSoft(x, A, tau)

    n = size(x, 1);    
  
    ret = zeros(n, n, n);

    for i = 1:n
        
        % pick a random column
        j = randi(n);
        
        Ri = zeros(n);
        RiPerp = zeros(n);
        
        % compute row sums
        for k = 1:n
            xik = squeeze(x(i,k,:));
            
            if A(k,j) == 1
                Ri = Ri + xik*xik';
            else
                RiPerp = RiPerp + xik*xik';
            end
        end
        
        Cj = zeros(n);
        CjPerp = zeros(n);
        
        % compute column sums
        for k = 1:n
            xkj = squeeze(x(k,j,:));
            
            if A(i,k) == 1
                Cj = Cj + xkj*xkj';
            else
                CjPerp = CjPerp + xkj*xkj';
            end
        end        
                
        [hatRi, hatRiPerp] = NormalizeSum(Ri, RiPerp);
        
        CjTau = InterpolateProjections(hatRi, Cj, tau);
        F = OptimalTransformation(Ri, CjTau);
        
        CjPerpTau = InterpolateProjections(hatRiPerp, CjPerp, tau);
        FPerp = OptimalTransformation(RiPerp, CjPerpTau);
        
        % update elements
        for k = 1:n
            xik = squeeze(x(i,k,:));
            
            if A(k,j) == 1
                ret(i,k,:) = F * xik;
            else
                ret(i,k,:) = FPerp * xik;
            end
        end        
    end
    
end

==> anc/NormalizeSum.m <==
function [XX, YY] = NormalizeSum(X, Y)
    
    S = X + Y;
    
    Ssqinv = pinv(S)^(1/2);
    
    XX = Ssqinv * X * Ssqinv';
    YY = Ssqinv * Y * Ssqinv';
    
end
    

==> anc/OptimalTransformation.m <==
%%  OptimalTransformation(A, B) computes the optimal F s.t. FAF^* = B
% The function takes as input two PSD nxn
% matrices of rank r, and outputs a transformation F s.t. FAF^* = B and
% ||F-id||_2 minimal on the support of A. We only use it for B = rank-r
% projection
function ret = OptimalTransformation(A, B)

    n = size(A, 1);
    
    % rank of the projection B
    r = round(trace(B));
%    disp('r=');
%    disp(r);    
    
    % compute the SVD of A, and rearrange it such DA has its firts r
    % entries >0 and then n-r zeros
    [UA, DA] = schur(A);
    [~,ordA] = sort(real(diag(DA)),'descend');
    pA = zeros(n);
    for i = 1:n
        pA(i,ordA(i)) = 1;
    end
    UA = UA * pA';
    DA = pA * DA * pA';

    % compute the SVD of B, and rearrange it such DB has its firts r
    % entries >0 and then n-r zeros    
    [UB, DB] = schur(B);
    [~,ordB] = sort(real(diag(DB)),'descend');
    pB = zeros(n);
    for i = 1:n
        pB(i,ordB(i)) = 1;
    end
    UB = UB * pB';
    DB = pB * DB * pB';
    
%    disp("DB=");
%    disp(diag(DB));
        
%    % compute common rank
%    r = nnz(diag(DA));
%    if r ~= nnz(diag(DB))
%        ret = -1;
%        return;
%    end   
%    disp(sprintf("r=%d\n",r)); 
    
    % truncate UA and UB to isometries C^r -> C^n
    UA = UA(1:n,1:r);
    DA = DA(1:r,1:r);
    UB = UB(1:n,1:r);
    DB = DB(1:r,1:r);
    
    % Dratio is the matrix with sqrt(D_B/D_A) on the diagonal
    Dratio = zeros(r);
    for i = 1:r
        Dratio(i,i) = sqrt(DB(i,i)/DA(i,i));
        %Dratio(i,i) = sqrt(1/DA(i,i));
    end
    
    % take W to be the polar part of UB'*UA. This is essential to the
    % Sinkhorn procedure, since W minimizes the norm of F-I
    [U, ~, V] = svd(UB'*UA*Dratio);
    W = U*V';
    %W = eye(r);
    
    ret = UB * W * Dratio * UA';
    
%    disp([norm(ret*A*ret' - B), norm(UA*DA*UA' - A), norm(UB*DB*UB' - B), norm(UA'*UA - eye(r)), norm(UB'*UB - eye(r)), norm(Dratio*DA*Dratio - DB)]);
    
end

==> anc/ReadGraph.m <==
function ret = ReadGraph(name)

    data = fileread(strcat('graphs/',name,'.am'));
    
    lines = strsplit(data,'\n');
    
    n = length(lines{1});
    
    ret = zeros(n);
    
    for i = 1:n
        l = lines{i};
        for j = 1:n
            ret(i,j) = str2double(l(j));
        end
    end
end

==> anc/graphs/LC62.am <==
011111100000
101101011000
110010111000
110011000110
101100100110
110100001011
101010010101
011000101101
011001010011
000110110011
000111001101
000001111110


==> anc/graphs/antiptrunK4.am <==
011110000000
100000011100
100000010011
100010001001
100100000110
000000111001
000001010110
011001100000
010101000100
010010101000
001010100001
001101000010


==> anc/graphs/antiptrunK4good.am <==
011110000000
101001000100
110000010010
100001100001
100000011001
010100101000
000101010010
001010101000
000011010100
010000001011
001000100101
000110000110



==> anc/graphs/clebsch.am <==
0110100010000001
1001010001000010
1001001000100100
0110000100011000
1000011000011000
0100100100100100
0010100101000010
0001011010000001
1000000101101000
0100001010010100
0010010010010010
0001100001100001
0001100010000110
0010010001001001
0100001000101001
1000000100010110


==> anc/graphs/cube3.am <==
00000111
00001011
00001101
00001110
01110000
10110000
11010000
11100000


==> anc/graphs/cube4.am <==
0110100010000000
1001010001000000
1001001000100000
0110000100010000
1000011000001000
0100100100000100
0010100100000010
0001011000000001
1000000001101000
0100000010010100
0010000010010010
0001000001100001
0000100010000110
0000010001001001
0000001000101001
0000000100010110


==> anc/graphs/desargues.am <==
00000000000000000111
00000000000000011001
00000000000000101010
00000000000000110100
00000000000011000001
00000000000101000010
00000000000110000100
00000000001001001000
00000000001010010000
00000000001100100000
00000001110000000000
00000110010000000000
00001010100000000000
00001101000000000000
00110000010000000000
01010000100000000000
01100001000000000000
10010010000000000000
10100100000000000000
11001000000000000000


==> anc/graphs/hamming2.4.am <==
0111100010001000
1011010001000100
1101001000100010
1110000100010001
1000011110001000
0100101101000100
0010110100100010
0001111000010001
1000100001111000
0100010010110100
0010001011010010
0001000111100001
1000100010000111
0100010001001011
0010001000101101
0001000100011110


==> anc/graphs/heawood-dist3.am <==
00000000001111
00000000110011
00000000111100
00000001010101
00000001011010
00000001100110
00000001101001
00011110000000
01100110000000
01111000000000
10101010000000
10110100000000
11001100000000
11010010000000


==> anc/graphs/icosahedron.am <==
010010110010
100011010100
000100101011
001000110101
110001001010
010010001101
101100010010
110100100100
001011000011
010101010001
101010101000
001101001100


==> anc/graphs/johnson6.3.am <==
01111110001110000000
10111001101001100000
11010101010101010000
11100010110010110000
11000111101000001100
10101011010100001010
10011100110010000110
01101100110001001001
01011011010000100101
00110111100000010011
11001000000111101100
10100100001011011010
10010010001100110110
01100001001100111001
01010000101011010101
00110000010111100011
00001101001101000111
00001010101010101011
00000110010110011101
00000001110001111110


==> anc/graphs/line-Q3.am <==
011110000000
100101010000
100011001000
110000100100
101000100010
011000011000
000110000110
010001000101
001001000011
000100110001
000010101001
000000011110


==> anc/graphs/petersen.am <==
0000000111
0000011001
0000101010
0000110100
0011000001
0101000010
0110000100
1001001000
1010010000
1100100000


==> anc/graphs/shrikhande.am <==
0111111000000000
1011000111000000
1100100100110000
1100010010001100
1010001000101010
1001001000010101
1000110001000011
0110000001010110
0101000001101001
0100001110000011
0010100010011001
0010010100100101
0001100010100110
0001010100011010
0000101101001100
0000011011110000


==> anc/graphs/trunK4.am <==
011100000000
100000001100
100100000001
101000000010
000001100010
000010010001
000010001010
000001000101
010000100100
010000011000
000110100000
001001010000 


==> anc/testAlgorithm.m <==
function ret = testAlgorithm(graphName)

    sampleSize = 1000;

    switch graphName
        case "K4"   
            n = 4;
            eps = 10^(-6);
            Nmax = 500;
            for i = 1:sampleSize
                q = GenerateMagicUnitary(n, eps, Nmax);
                dlmwrite(sprintf("%s-%d-%f-%d.txt", graphName, n, eps, Nmax), q{2}, '-append');
            end
        case "K5"   
            n = 5;
            eps = 10^(-6);
            Nmax = 2000;
            for i = 1:sampleSize
                q = GenerateMagicUnitary(n, eps, Nmax);
                dlmwrite(sprintf("%s-%d-%f-%d.txt", graphName, n, eps, Nmax), q{2}, '-append');
            end            
        case "K6"   
            n = 6;
            eps = 10^(-6);
            Nmax = 5000;
            for i = 1:sampleSize
                q = GenerateMagicUnitary(n, eps, Nmax);
                dlmwrite(sprintf("%s-%d-%f-%d.txt", graphName, n, eps, Nmax), q{2}, '-append');
            end 
        case "cube3"   
            g = ReadGraph(graphName);        
            n = size(g, 1);
            tau = 0.5;
            eps = 10^(-3);
            Nmax = 1000;
            tic;
            for i = 1:sampleSize
                q = GenerateQAut(g, tau, eps, Nmax);
                c = IsCommuting(q{1});
                dlmwrite(sprintf("%s-%d-%f-%d.txt", graphName, n, eps, Nmax), [q{2}, c], '-append');
            end     
            toc;   
            
        case "petersen"   
            g = ReadGraph(graphName);        
            n = size(g, 1);
            tau = 0.5;
            eps = 10^(-3);
            Nmax = 1000;
            tic;
            for i = 1:sampleSize
                q = GenerateQAut(g, tau, eps, Nmax);
                c = IsCommuting(q{1});
                dlmwrite(sprintf("%s-%d-%f-%d.txt", graphName, n, eps, Nmax), [q{2}, c], '-append');
            end     
            toc;   

        case "line-Q3"   
            g = ReadGraph(graphName);        
            n = size(g, 1);
            tau = 0.5;
            eps = 10^(-3);
            Nmax = 200;
            tic;
            for i = 1:sampleSize
                q = GenerateQAut(g, tau, eps, Nmax);
                if q{2}<Nmax
                    c = IsCommuting(q{1});
                    dlmwrite(sprintf("%s-%d-%f-%d.txt", graphName, n, eps, Nmax), [q{2}, c], '-append');
                end
            end     
            toc;              
            
        case "icosahedron"   
            g = ReadGraph(graphName);        
            n = size(g, 1);
            tau = 0.5;
            eps = 10^(-3);
            Nmax = 200;
            tic;
            for i = 1:sampleSize
                q = GenerateQAut(g, tau, eps, Nmax);
                if q{2}<Nmax
                    c = IsCommuting(q{1});
                    dlmwrite(sprintf("%s-%d-%f-%d.txt", graphName, n, eps, Nmax), [q{2}, c], '-append');
                end
            end     
            toc;             

        case "heawood-dist3"   
            g = ReadGraph(graphName);        
            n = size(g, 1);
            tau = 0.5;
            eps = 10^(-1);
            Nmax = 400;
            tic;
            for i = 1:sampleSize
                q = GenerateQAut(g, tau, eps, Nmax);
                if q{2}<Nmax
                    c = IsCommuting(q{1});
                    dlmwrite(sprintf("%s-%d-%f-%d.txt", graphName, n, eps, Nmax), [q{2}, c], '-append');
                end
            end     
            toc;  
            
        case "hamming2.4"   
            g = ReadGraph(graphName);        
            n = size(g, 1);
            tau = 0.5;
            eps = 10^(-1);
            Nmax = 400;
            tic;
            for i = 1:sampleSize
                q = GenerateQAut(g, tau, eps, Nmax);
                if q{2}<Nmax
                    c = IsCommuting(q{1});
                    dlmwrite(sprintf("%s-%d-%f-%d.txt", graphName, n, eps, Nmax), [q{2}, c], '-append');
                end
            end     
            toc;              

        case "shrikhande"   
            g = ReadGraph(graphName);        
            n = size(g, 1);
            tau = 0.5;
            eps = 10^(-1);
            Nmax = 400;
            tic;
            for i = 1:sampleSize
                q = GenerateQAut(g, tau, eps, Nmax);
                if q{2}<Nmax
                    c = IsCommuting(q{1});
                    dlmwrite(sprintf("%s-%d-%f-%d.txt", graphName, n, eps, Nmax), [q{2}, c], '-append');
                end
            end     
            toc;  
			
        case "johnson6.3"   
            g = ReadGraph(graphName);        
            n = size(g, 1);
            tau = 0.5;
            eps = 10^(-1);
            Nmax =10000;
            tic;
            for i = 1:sampleSize
                q = GenerateQAut(g, tau, eps, Nmax);
                if q{2}<Nmax+1
                    c = IsCommuting(q{1});
                    dlmwrite(sprintf("%s-%d-%f-%d.txt", graphName, n, eps, Nmax), [q{2}, q{3}, c], '-append');
                end
            end     
            toc;  			
			
        case "trunK4"   
            g = ReadGraph(graphName);        
            n = size(g, 1);
            tau = 0.5;
            eps = 10^(-3);
            Nmax = 500;
            tic;
            for i = 1:sampleSize
                q = GenerateQAut(g, tau, eps, Nmax);
                if q{2}<Nmax
                    c = IsCommuting(q{1});
                    dlmwrite(sprintf("%s-%d-%f-%d.txt", graphName, n, eps, Nmax), [q{2}, c], '-append');
                end
            end     
            toc;  			
            
        case "antiptrunK4"   
            g = ReadGraph(graphName);        
            n = size(g, 1);
            tau = 0.5;
            eps = 10^(-3);
            Nmax = 500;
            tic;
            for i = 1:sampleSize
                q = GenerateQAut(g, tau, eps, Nmax);
                if q{2}<Nmax
                    c = IsCommuting(q{1});
                    dlmwrite(sprintf("%s-%d-%f-%d.txt", graphName, n, eps, Nmax), [q{2}, c], '-append');
                end
            end     
            toc;              
            
        case "LC62"   
            g = ReadGraph(graphName);        
            n = size(g, 1);
            tau = 0.5;
            eps = 10^(-3);
            Nmax = 500;
            tic;
            for i = 1:sampleSize
                q = GenerateQAut(g, tau, eps, Nmax);
                if q{2}<Nmax
                    c = IsCommuting(q{1});
                    dlmwrite(sprintf("%s-%d-%f-%d.txt", graphName, n, eps, Nmax), [q{2}, c], '-append');
                end
            end     
            toc;    
            
        case "antiptrunK4good"   
            g = ReadGraph(graphName);        
            n = size(g, 1);
            tau = 0.6;
            eps = 10^(-3);
            Nmax = 200;
            tic;
            for i = 1:sampleSize
                q = GenerateQAut(g, tau, eps, Nmax);
                if q{2}<Nmax
                    c = IsCommuting(q{1});
                    dlmwrite(sprintf("%s-%d-%f-%d.txt", graphName, n, eps, Nmax), [q{2}, c], '-append');
                end
            end     
            toc;         
            
        case "desargues"   
            g = ReadGraph(graphName);        
            n = size(g, 1);
            tau = 0.5;
            eps = 10^(-1);
            Nmax = 1000;
            tic;
            for i = 1:sampleSize
                q = GenerateQAut(g, tau, eps, Nmax);
                if q{2}<Nmax
                    c = IsCommuting(q{1});
                    dlmwrite(sprintf("%s-%d-%f-%d.txt", graphName, n, eps, Nmax), [q{2}, c], '-append');
                end
            end     
            toc;             

        case "cube4"   
            g = ReadGraph(graphName);        
            n = size(g, 1);
            tau = 0.5;
            eps = 10^(-1);
            Nmax = 400;
            tic;
            for i = 1:sampleSize
                q = GenerateQAut(g, tau, eps, Nmax);
                if q{2}<Nmax
                    c = IsCommuting(q{1});
                    dlmwrite(sprintf("%s-%d-%f-%d.txt", graphName, n, eps, Nmax), [q{2}, c], '-append');
                end
            end     
            toc;    
            
        case "clebsch"   
            g = ReadGraph(graphName);        
            n = size(g, 1);
            tau = 0.5;
            eps = 10^(-1);
            Nmax = 400;
            tic;
            for i = 1:sampleSize
                q = GenerateQAut(g, tau, eps, Nmax);
                if q{2}<Nmax
                    c = IsCommuting(q{1});
                    dlmwrite(sprintf("%s-%d-%f-%d.txt", graphName, n, eps, Nmax), [q{2}, c], '-append');
                end
            end     
            toc;                
            
        otherwise
            disp("ERROR");
    end
end
                
            
